Spectroscopy of the cataclysmic variable ES Ceti

We present results of our spectroscopic campaign dedicated to the ultracompact binary ES Ceti. On the nights 2002 Oct. 27-28, 528 spectra were taken with the 6.5-meter telescope in Las Campanas Observatory in Chile. The averaged spectrum shown the double-peaked helium emission lines which imply the presence of an accretion disk in this system.

==> make-ptapap-doc.sh <==
#! /bin/sh
pdflatex ptapapdoc
bibtex ptapapdoc
pdflatex ptapapdoc
pdflatex ptapapdoc


